Binary Ellis-Bronnikov wormholes in 3+1 numerical relativity: mergers, fly-bys and gravitational waves

We present what are, to our knowledge, the first three-dimensional numerical-relativity evolutions of wormhole binaries: pairs of massive Ellis-Bronnikov wormholes held open by a phantom scalar field, whose energy density is nowhere positive. We construct constraint-satisfying initial data for single throats and for pairs, at rest and with orbital momentum, and evolve them with adaptive mesh refinement. An isolated throat is unstable: depending on the sign of a small perturbation, it collapses to a black hole or inflates, at the rate that linear perturbation theory predicts to within 1.9%. Two throats at rest repel when their scalar charges have the same sign and attract when the signs are opposite, with a strength ratio close to the scalar force law's prediction, so only opposite-signed pairs merge. A head-on collision forms a common horizon around both throats while they are still open. The horizon then loses 28% of its area as it absorbs the scalar field, and approaches the Schwarzschild radius of the pair's mass. Pairs that fly past each other form no horizon, and both throats inflate. Every encounter emits a short burst of gravitational waves and a scalar dipole wave of comparable, negative energy. An isolated collapsing throat rings at the quasinormal frequency of the black hole it becomes. No throat survives more than a few orbital periods, even when its initial perturbation is tiny, so these binaries do not inspiral. The results hold for one phantom-scalar model, equal masses, a single throat compactness and no spin.

==> anc/README.txt <==
Supplementary videos for
"Binary Ellis-Bronnikov wormholes in 3+1 numerical relativity: mergers,
fly-bys and gravitational waves", Nikita M. Shirokov and Ilya Nachevsky.

Twelve movies, 1920x1080 H.264, numbered as the paper cites them (Video 1-12).
Playback is real time (ten units of t per second) except Video 2, whose frames
are two units apart and which plays at 2x, as stated on its frames. Every video
stops at the last time its run is reliable. The same movies are on YouTube at
the links below, which the paper's captions also carry.

video01_wormhole_throat_collapses.mp4
  One throat with a pure-quadrupole perturbation: it closes, and a horizon
  forms at t = 33.  Paper: Fig. 4 (top).  https://youtu.be/Cc87mHcBPOA

video02_wormhole_throat_inflates.mp4
  The same throat with an inward radial perturbation: it keeps opening to
  t = 218 and stays anti-trapped.  Paper: Fig. 4 (bottom).
  https://youtu.be/RIQCitu4tSc

video03_headon_collision_makes_black_hole.mp4
  Two throats of opposite sign fall together from rest at d = 8; a common
  horizon forms over the pair at t = 18.  Paper: Fig. 6.
  https://youtu.be/3sx9GHRTYVs

video04_wormhole_flyby_no_merger_mouths_inflate.mp4
  d = 12, p = 0.25: a fly-by. No merger, no horizon, both mouths inflate.
  Paper: Sec. VII A.  https://youtu.be/fh3pU7xCU_I

video05_plunge_merger_no_horizon_yet.mp4
  d = 12, p = 0.60: contact at t = 40, the mouths merge, and no trapped
  surface converges through t = 80.  Paper: Sec. VII A.
  https://youtu.be/-ejFKpetL1Y

video06_hardest_plunge_mouths_inflate.mp4
  d = 12, p = 0.90: the fastest plunge; the mouths inflate on the approach.
  Paper: Sec. VII A.  https://youtu.be/yzvwjC46lJY

video07_spiral_merger_makes_black_hole.mp4
  The off-axis merger (d = 6, p = 0.10), across its restarts, to the black
  hole it settles to.  Paper: Fig. 7.  https://youtu.be/jNnMAXPjyRA

video08_control_two_black_holes_collide_headon.mp4
  Vacuum control of the head-on: two black holes at the same d, without the
  scalar field.  Paper: Fig. 8 caption.  https://youtu.be/aRWvD4W8OOg

video09_control_two_black_holes_fly_apart.mp4
  Vacuum control at p = 0.45: the black holes fly apart.
  Paper: Fig. 8 caption.  https://youtu.be/65_3kw4obvE

video10_control_two_black_holes_merge.mp4
  Vacuum control of the d = 12, p = 0.12 run: plunge, merger, ringdown.
  Paper: Fig. 9 caption.  https://youtu.be/NkcpGiJIxXI

video11_headon_collision_far_zone_waves.mp4
  The head-on of Video 3 in a domain four times wider (L = 512), to t = 250.
  Paper: Fig. 8 caption.  https://youtu.be/vesOxaP5GSg

video12_wormholes_push_apart_mouths_inflate.mp4
  Two like-signed throats released from rest repel, and both mouths inflate.
  Paper: Sec. V C.  https://youtu.be/FnbDs-0n5zw

